The origin of the two populations of blue stragglers in M30

We analyze the position of the two populations of blue stragglers in the globular cluster M30 in the Hertzsprung-Russell diagram. Both populations of blue stragglers are brighter than the cluster's turn-off, but one population (the blue blue-stragglers) align along the zero-age main-sequence whereas the (red) population is elevated in brightness (or colour) by $\sim 0.75$ mag. Based on stellar evolution and merger simulations we argue that the red population, which composes about 40\% of the blue stragglers in M 30, is formed at a constant rate of $\sim 2.8$ blue stragglers per Gyr over the last $\sim 10$ Gyr. The blue population is formed in a burst that started $\sim 3.2$ Gyr ago at a peak rate of $30$ blue stragglers per Gyr$^{-1}$ with an e-folding time scale of $0.93$ Gyr. We speculate that the burst resulted from the core collapse of the cluster at an age of about 9.8 Gyr, whereas the constantly formed population is the result of mass transfer and mergers through binary evolution. In that case about half the binaries in the cluster effectively result in a blue straggler.

==> collide_two_stars.py <==
import numpy
from amuse.lab import *

def merge_stars(Mprim=0.8|units.MSun,
                Msec=0.6|units.MSun,
                t_coll=11|units.Gyr):

    code = MESA()
    p = Particles(mass=Mprim)
    primary = code.particles.add_particle(p)
    s = Particles(mass=Msec)
    secondary = code.particles.add_particle(s)
    code.evolve_model(t_coll)
    stars = code.particles
    print "Pre merger:\n", stars

    n_zones = stars.get_number_of_zones()
    code.merge_colliding(primary.copy(),
      secondary.copy(),
      MakeMeAMassiveStar,
      dict(),
      dict(target_n_shells_mixing=max(n_zones)),
      return_merge_products=["se"])
    code.evolve_model(13|units.Gyr)
    print "Post merger stellar parameters:",\
      "T=", stars.temperature,\
      "L=", stars.luminosity.in_(units.LSun)

    code.stop()

from amuse.units.optparse import OptionParser
def new_option_parser():
    result = OptionParser()
    result.add_option("-M", unit=units.MSun,
      dest="Mprim", type="float",
      default = 0.80|units.MSun,
      help="Primary mass [%default]")
    result.add_option("-m", unit=units.MSun,
      dest="Msec", type="float",
      default = 0.60 | units.MSun,
      help="Secondar mass [%default]")
    result.add_option("-t", unit=units.Myr,
      dest="t_coll", type="float",
      default = 11.0|units.Gyr,
      help="end time [%default]")
    return result

if __name__ in ('__main__'):
    o, arguments  = new_option_parser().parse_args()
    merge_stars(**o.__dict__)

